A subexponential-time quantum algorithm for the dihedral hidden subgroup problem

We present a quantum algorithm for the dihedral hidden subgroup problem with time and query complexity $O(\exp(C\sqrt{\log N}))$. In this problem an oracle computes a function $f$ on the dihedral group $D_N$ which is invariant under a hidden reflection in $D_N$. By contrast the classical query complexity of DHSP is $O(\sqrt{N})$. The algorithm also applies to the hidden shift problem for an arbitrary finitely generated abelian group. The algorithm begins with the quantum character transform on the group, just as for other hidden subgroup problems. Then it tensors irreducible representations of $D_N$ and extracts summands to obtain target representations. Finally, state tomography on the target representations reveals the hidden subgroup.

==> dhspsim.py <==
#!/usr/bin/python2
#
# file dhspsim.py - DHSP algorithm simulation, by Greg Kuperberg
#
# This program simulates algorithm 1 in the arXiv article quant-ph/0302112. The
# input is a list of random 2-adic vectors.  Two entries k and l in the list
# can be replaced by a random choice k+-l.  The goal is to produce a vector
# with as many cancelled low bits as possible.  Algorithm 3 is essentially a
# greedy algorithm.

# ---------------------------------------------
# Program settings

vlen = 80           # Vector length -- must be a multiple of 8

# A schedule of trial runs:  the nth run has schedule[n] vectors
# schedule = [1<<n for n in range(1,12) for i in range(100)]
schedule = [3**n for n in xrange(1,9) for i in xrange(100)]

# A "dictionary" of the results
results = {}

# ---------------------------------------------
# Library dependencies

from random import seed, randrange
from bisect import bisect
from math import log

# ---------------------------------------------
# Declarations of subroutines

# bigrand(n) = Random number 0 <= X < 2^n

def bigrand(n):
    x = 0L
    while n > 8:
        x = (x<<8) + randrange(1<<8)
        n = n - 8
    if n > 0:
        x = (x<<n) + randrange(1<<n)
    return x

# zcount(n) = Number of 0s at the high end of the bit vector n

pow2 = [(1L<<n) for n in range(vlen)]
def zcount(n):
    return vlen-bisect(pow2,n)

# smallrev(n) = Lowest 8 bits of n reversed

def smallrev(n):
    x = 0
    for i in range(8):
        x = (x<<1) + (n&1)
        n >>= 1
    return x
sr = [smallrev(n) for n in range(256)]

# rev(n) = Bits of n reversed assuming vlen total bits

def rev(n):
    x = 0L
    for i in range(vlen/8):
        x = (x<<8) + sr[n&255]
        n >>= 8
    return x

# Addition and subtraction with carry to the right

def revadd(a,b): return rev(rev(a)+rev(b))
def revsub(a,b): return rev(rev(a)-rev(b))

# bin(n) = Base 2 string format of n

def bin(n):
    x = ""
    for i in range(vlen):
        x = str(n&1) + x
        n >>= 1
    return x

# normal(a) = a normalized so that the odd factor of rev(a) is 1 mod 4

def normal(a):
    d = zcount(a)
    a = rev(a)
    if (a>>d)&3L == 3L: a = -a
    return rev(a)

# ---------------------------------------------
# Start of main program

# Outer loop
for vnum in schedule:
    # Inner initialization: Make a list of random bit vectors
    # grouped by numbers of zcount
    list = [[] for i in range(vlen+1)]
    for i in range(vnum):
        n = normal(bigrand(vlen))
        list[zcount(n)].append(n)

    # In this run, loop is over the leading number of zcount
    lastlev = -1
    for lev in range(vlen):

        # tlist = "This list" = the vectors with lev leading zcount
        # First check that the list is non-empty and sort it
        tlist = list[lev]
        if not len(tlist): continue
        lastlev = lev
        tlist.sort()
        # print "Level %d:" % lev,len(tlist)

        # Precompute how much each vector agrees with the next one
        agree = []
        for i in range(len(tlist)-1):
            agree.append(zcount(tlist[i] ^ tlist[i+1]))

        # The real work:  Greedily combine pairs of vectors that agree
        # as much as possible
        while len(tlist) > 1:
            # Look for the pair with maximum agreement
            p = -1; best = 0
            for i in range(len(agree)):
                if agree[i] > best:
                    best = agree[i]; p = i

            # Randomly choose between sum and difference and add
            # the new vector to a later level
            if randrange(2):
                n = normal(revadd(tlist[p],tlist[p+1]))
            else:
                n = normal(revsub(tlist[p],tlist[p+1]))
            list[zcount(n)].append(n)

            # Delete the old vectors from this level and update the
            # precomputed vector of agreements
            del tlist[p]; del tlist[p]
            if len(agree) == 1:
                break
            elif p == 0:
                del agree[0]; del agree[0]
            elif p+1 == len(agree):
                del agree[-1]; del agree[-1]
            else:
                del agree[p]; del agree[p]
                agree[p-1] = zcount(tlist[p-1] ^ tlist[p])

    # Report output and store the results
    if len(list[vlen]):
        print "Null vectors (%d bits): %d"  % (vlen,len(list[vlen]))
        lastlev = vlen
    print "%d vectors -> %d cancelled bits" % (vnum,lastlev)
    if not vnum in results: results[vnum] = []
    results[vnum].append(lastlev)

sr = results.keys()
sr.sort()
for vnum in sr:
    total = 0
    for x in results[vnum]: total += x
    trials = len(results[vnum])
    print "Averaged cancelled bits with %d vectors (%d trials): %.2f" \
        % (vnum,trials,float(total)/trials)

